Throughput Maximization in Multi-Channel Cognitive Radio Systems with Delay Constraints

We study the throughput-vs-delay trade-off in an overlay multi-channel single-secondary-user cognitive radio system. Due to the limited sensing capabilities of the cognitive radio user, channels are sensed sequentially. Maximizing the throughput in such a problem is well-studied in the literature. Yet, in real-time applications, hard delay constraints need to be considered besides throughput. In this paper, optimal stopping rule and optimal power allocation are discussed to maximize the secondary user's throughput, subject to an average delay constraint. We provide a low complexity approach to the optimal solution of this problem. Simulation results show that this solution allows the secondary user to meet the delay constraint without sacrificing throughput significantly. It also shows the benefits of the optimal power allocation strategy over the constant power allocation strategy.

==> figures/OptPow_vs_2LevelPow_Adap_w_DelayConst_MChans_Overlay.m <==
% Implementing Optimal Power adaptation with Delay Constraint Overlay in
% an M-Channel case, and comparing it to a 2-Level Power adaptation scheme
% Implementing equations 15, 21 and 22
% It takes around 30 mins for simulation:
clear all
close all
tic
M=10;
tau=0.05;
theta=0.1*ones(1,M);
c_i=1-(1:M)*tau;
lambda_max=20;
avg_gain_vec=1:10;
num_points_lambda=1000;
% Preallocation:
U1_Pow=zeros(1,length(avg_gain_vec));
U1_Pow_Bisec=zeros(1,length(avg_gain_vec));
gamma_opt_vec_vs_lambda2=zeros(1,num_points_lambda);
lambda1_opt_vs_lambda2=zeros(1,num_points_lambda);
U_vec_vs_lambda2=zeros(1,num_points_lambda);
p_k_vec_vs_lambda2=zeros(1,num_points_lambda);
%%%%%%%%%%%%%%%%%%
Pr_min=1-prod(1-theta)-0.001;
lambda_vec=linspace(0.01,lambda_max,num_points_lambda);
tic
% Two-Level power allocation:
Reward_AvgPow=fun_Rwrd_and_AvgPow_w_gain_2Lev(avg_gain_vec,tau,theta,Pr_min);
U1_TwoLevel=Reward_AvgPow(:,1);
P_avg_vec=Reward_AvgPow(:,2);
%%%%%%%%%%%%%
%% Second: Solving With Optimal Power allocation:
for gain_index=1:length(avg_gain_vec)
    avg_gain=avg_gain_vec(gain_index)
    P_avg=P_avg_vec(gain_index);
    % Solving using Equations 15(gamma), 21(P_avg) and 22(Pr_min):
    %%%%%%%%   Finding the 2 lambdas via Brute-Force        %%%%%%%%%%%%
    %%%    First: Loop for lambda_D (i.e. lambda_2)  exhaustively  %%%%%
%     for lambda2_index=1:num_points_lambda
%         lambda2_try=lambda_vec(lambda2_index);
%         iter_state=[avg_gain lambda2_index];
%         U_vec_vs_lambda1=theta(M).*c_i(M).*expint(lambda_vec./avg_gain);
%         S_k_vec=theta(M).*c_i(M).*(exp(-lambda_vec./avg_gain)./...
%             lambda_vec-expint(lambda_vec./avg_gain)./avg_gain);
%         p_k_vec=theta(M).*exp(-lambda_vec./avg_gain);
%     %%%   Second: search for lambda_P (i.e. lambda_1)  exhaustively  %%%%%
%             for gamma_index=M-1:-1:1
%                 %%%%     Finding gamma via a Lambert W function  %%%%%%%%
%                 gamma_lambertw=-lambda_vec./lambertw(-exp(-(max((...
%                     U_vec_vs_lambda1-lambda_vec.*S_k_vec-lambda2_try.*...
%                     (1-p_k_vec)),0)./c_i(gamma_index)+1)));
%                 S_k_vec=theta(gamma_index).*c_i(gamma_index).*...
%                     (exp(-gamma_lambertw./avg_gain)./lambda_vec-expint(...
%                     gamma_lambertw./avg_gain)./avg_gain)+(1-theta(...
%                     gamma_index).*exp(-gamma_lambertw./avg_gain)).*S_k_vec;
%                 p_k_vec=theta(gamma_index).*exp(-gamma_lambertw./...
%                     avg_gain)+(1-theta(gamma_index).*exp(...
%                     -gamma_lambertw./avg_gain)).*p_k_vec;
%                 U_vec_vs_lambda1=theta(gamma_index).*...
%                     c_i(gamma_index).*(log(gamma_lambertw./lambda_vec)+...
%                     expint(gamma_lambertw./avg_gain))+(1-theta(gamma_index...
%                     ).*exp(-gamma_lambertw./avg_gain)).*U_vec_vs_lambda1;
%             end
% %         end
%         % Now we find the optimum lambda1 that satisfies equation_21 (i.e.
%         % equation of average power constraint):
%         equation_21=S_k_vec-P_avg;
%         abs_equ_21=abs(equation_21);
%         opt_indices_1=find(min(abs_equ_21)==abs_equ_21);
%         opt_indices_1=opt_indices_1(1);
%         lambda1_opt_vs_lambda2(lambda2_index)=lambda_vec(opt_indices_1);
%         U_vec_vs_lambda2(lambda2_index)=U_vec_vs_lambda1(opt_indices_1);
%         p_k_vec_vs_lambda2(lambda2_index)=p_k_vec(opt_indices_1);
%     toc
%     end
%     % Now we find the optimum lambda2 that satisfies equation_22 (i.e.
%     % equation of average delay constraint):
%     equation_22=p_k_vec_vs_lambda2-Pr_min;
%     abs_equ_22=abs(equation_22);
%     opt_indices_2=find(min(abs_equ_22)==abs_equ_22);
%     opt_indices_2=opt_indices_2(1);
%     U_vec=U_vec_vs_lambda2(:,opt_indices_2);
%     U1_Pow(gain_index)=U_vec(1);
%     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%     %%%% Finding the 2 lambdas (Matrix method) %%%%%%%
    [lambda2_mat lambda1_mat]=meshgrid(lambda_vec,lambda_vec);
    U_mat=theta(M).*c_i(M).*expint(lambda1_mat./avg_gain);
    S_k_mat=theta(M).*c_i(M).*(exp(-lambda1_mat./avg_gain)./...
        lambda1_mat-expint(lambda1_mat./avg_gain)./avg_gain);
    p_k_mat=theta(M).*exp(-lambda1_mat./avg_gain);
    %%%   Second: search for lambda_P (i.e. lambda_1)  exhaustively  %%%%
    for gamma_index=M-1:-1:1
%         gamma_index
        %%%%  Finding gamma via a Lambert W function  %%%%%%%%
        gamma_lambertw=-lambda1_mat./fun_lambertw(...
            -exp(-(max((U_mat-lambda1_mat.*...
            S_k_mat-lambda2_mat.*(1-p_k_mat)),0)./...
            c_i(gamma_index)+1)));
        S_k_mat=theta(gamma_index).*c_i(gamma_index).*...
            (exp(-gamma_lambertw./avg_gain)./lambda1_mat-expint(...
            gamma_lambertw./avg_gain)./avg_gain)+(1-theta(...
            gamma_index).*exp(-gamma_lambertw./avg_gain)).*S_k_mat;
        p_k_mat=theta(gamma_index).*exp(-gamma_lambertw./avg_gain)+...
            (1-theta(gamma_index).*exp(-gamma_lambertw./avg_gain)).*...
            p_k_mat;
        % I forgot to multiply by exp(-gamma_lambertw./avg_gain) in the
        % expression of U_mat when submitting the full version:
        U_mat=theta(gamma_index).*...
            c_i(gamma_index).*(log(gamma_lambertw./lambda1_mat)+...
            expint(gamma_lambertw./avg_gain))+(1-theta(gamma_index).*...
            exp(-gamma_lambertw./avg_gain)).*U_mat;
%         U_mat=theta(gamma_index).*...
%             c_i(gamma_index).*(log(gamma_lambertw./lambda1_mat).*exp(...
%             -gamma_lambertw./avg_gain)+...
%             expint(gamma_lambertw./avg_gain))+(1-theta(gamma_index).*...
%             exp(-gamma_lambertw./avg_gain)).*U_mat;
    end
    toc
    % Now we find the optimum lambda1 that satisfies equation_21 (i.e.
    % equation of average power constraint):
    equation_21=S_k_mat-P_avg;
    abs_equ_21=abs(equation_21);
    min_abs_equ_21=min(abs_equ_21,[],1);
    min_abs_equ_21_repeated=repmat(min_abs_equ_21,num_points_lambda,1);
    [opt_indices_lambda1 , opt_indices_lambda2]=...
        find(min_abs_equ_21_repeated==abs_equ_21);
    % Now we find the optimum lambda2 that satisfies equation_22 (i.e.
    % equation of average delay constraint):
    lin_indices=sub2ind(size(abs_equ_21),opt_indices_lambda1,opt_indices_lambda2);
    p_k_vec_vs_lambda2=p_k_mat(lin_indices);
    equation_22=p_k_vec_vs_lambda2-Pr_min;
    abs_equ_22=abs(equation_22);
    opt_indices_2=find(min(abs_equ_22)==abs_equ_22);
    opt_indices_2=opt_indices_2(1);
    p_k_opt=p_k_mat(opt_indices_lambda1(opt_indices_2),opt_indices_2);
    U1_Pow(gain_index)=U_mat(opt_indices_lambda1(opt_indices_2),opt_indices_2);
%     %%%%%%%%%%%%%%%%%    End of Matrix Method   %%%%%%%%%%%%%%%%%%%%%%%
%     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
end
plot(avg_gain_vec,U1_Pow,'-x','LineWidth',2,'MarkerSize',14)
hold all
plot(avg_gain_vec,U1_TwoLevel,'-o','LineWidth',2,'MarkerSize',14)
fontsizee=28;
set(gca,'FontName','TimesNewRoman','fontsize',20)
set(xlabel('Average Channel Gain ($\bar{\gamma}$)'),...
    'interpret','latex','fontsize',fontsizee)
set(ylabel('Expected Throughput (Bits/channel use)'),...
    'interpret','latex','fontsize',fontsizee)
set(legend('Optimum Power Control','Two-Level Power Control'),...
    'interpret','latex','fontsize',fontsizee)
grid on
% figure
% semilogy(lambda_vec,abs_equ_21)
% legend('S_1')
% xlabel('\lambda_P')
% ylabel('S_1')
% grid on
% figure
% semilogy(lambda_vec,p_k_vec_vs_lambda2)
% legend('p_1')
% xlabel('\lambda_D')
% ylabel('p_1')

==> figures/TwoLevelPowAdap_w_DelayConst_Overlay_Asilomar2013Full.m <==
% Performance of 2-Level Power Adaptaion w/ Delay Constraints in Overlay Systems
% This code calls the following functions:
% - fun_Reward_w_gain_i(chan_index,tau,avg_gain,theta_vec,gamma_mat)
clear all
close all
M=10;
tau=0.05;
c_i=1-(1:M)*tau;
theta=0.1.*ones(1,M);
Pr_min=0.65;
Prob_max=1-prod(1-theta); % Maximum possible acheivable probability
if (Prob_max<Pr_min)
    fprintf('ERROR: Delay Constraint cannot be acheived')
    Prob_max
    Pr_min
    return;
end
lambda_max=10;
lambda_vec=linspace(0.0,lambda_max,10000);
avg_gain_vec=1:10;
Pow=1;
Prob_uncons=zeros(1,length(avg_gain_vec));
Prob_cons=zeros(1,length(avg_gain_vec));
Avg_Reward_cons=zeros(1,length(avg_gain_vec));
Avg_Reward_uncons=zeros(1,length(avg_gain_vec));
Avg_Reward_min=zeros(1,length(avg_gain_vec));
for gain_index=1:length(avg_gain_vec)
    avg_gain=avg_gain_vec(gain_index);
    gamma_vec=zeros(M,length(lambda_vec));
    Prob_Tx=zeros(M,length(lambda_vec));
    Prob_Tx(M,:)=theta(end); %Prob. of Tx in a given time slot
    Reward_mat=zeros(M,length(lambda_vec));
    for chan_index=M-1:-1:1
        Reward_mat(chan_index+1,:)=fun_Reward_w_gain_i(chan_index+1,tau,avg_gain,...
            theta(chan_index+1:end),gamma_vec(chan_index+1:end,:));
        gamma_vec(chan_index,:)=max((exp((Reward_mat(chan_index+1,:)-...
            lambda_vec.*(1-Prob_Tx(chan_index+1,:)))./c_i(chan_index))-1)/Pow,0);
        Prob_Tx(chan_index,:)=theta(chan_index).*exp(-gamma_vec(chan_index,:)./...
            avg_gain).*(1-Prob_Tx(chan_index+1,:))+Prob_Tx(chan_index+1,:);
    end
    % Now finding the location of the optimum lambda:
    abs_error=abs(Prob_Tx(1,:)-Pr_min);
    loc_opt_lambda=find(min(abs_error)==abs_error);
    loc_opt_lambda=loc_opt_lambda(1);
    error=abs_error(loc_opt_lambda);
    labmda_opt=lambda_vec(loc_opt_lambda);
    % Calculating the corresponding gamma's:
    gamma_opt=gamma_vec(:,loc_opt_lambda);
    Prob_cons(gain_index)=Prob_Tx(1,loc_opt_lambda); % This should match Prob_min
    Prob_uncons(gain_index)=Prob_Tx(1,1);
    gamma_uncons=[(exp(Reward_mat(2:end,1)./c_i(1:end-1).')-1)/Pow ; 0];
    gamma_comparing_vec=[gamma_opt , gamma_uncons];
    Avg_Reward_cons(gain_index)=fun_Reward_w_gain_i(1,tau,avg_gain,theta,gamma_opt);
    Avg_Reward_uncons(gain_index)=fun_Reward_w_gain_i(1,tau,avg_gain,theta,gamma_uncons);
    Avg_Reward_min(gain_index)=fun_Reward_w_gain_i(1,tau,avg_gain,theta,zeros(M,1));
end
Delay_opt=1./Prob_uncons;
plot(avg_gain_vec,Delay_opt,'-x','LineWidth',2,'MarkerSize',14)
hold all
fontsizee=28;
plot(avg_gain_vec,1./Prob_cons,'-o','LineWidth',2,'MarkerSize',14)
set(gca,'FontName','TimesNewRoman','fontsize',20)
set(xlabel('Average Channel Gain ($\bar{\gamma}$)'),'interpret','latex','fontsize',fontsizee)
set(ylabel('Expected Delay (Number of time-slots)'),'interpret','latex','fontsize',fontsizee)
set(legend('Unconstrained Problem','Constrained Problem'),'interpret','latex','fontsize',fontsizee)
grid on
% Plotting the Expected Reward:
figure
plot(avg_gain_vec,Avg_Reward_uncons,'-x','LineWidth',2,'MarkerSize',14)
hold all
fontsizee=28;
plot(avg_gain_vec,Avg_Reward_cons,'-o','LineWidth',2,'MarkerSize',14)
set(gca,'FontName','TimesNewRoman','fontsize',20)
set(xlabel('Average Channel Gain ($\bar{\gamma}$)'),'interpret','latex','fontsize',fontsizee)
set(ylabel('Expected Throughput (Bits/channel use)'),'interpret','latex','fontsize',fontsizee)
set(legend('Unconstrained Problem','Constrained Problem'),'interpret','latex','fontsize',fontsizee)
grid on

==> figures/fun_Equ_5_Avg_Pow_Constr.m <==
% This function returns the value of the LHS-RHS of equation 5 (which is
% the avg power constraint equation) at a certain lambda1_try, for M chans,
% having availabilty probability vector theta, while having c_i and
% avg_gain as usual:
function Equ_5_val=Equ_5_Avg_Pow_Constr(lambda1_try,P_avg,M,theta,c_i,...
    avg_gain,gamma_max,num_points_gamma)
U_mat=[zeros(M-1,1) ; theta(M).*c_i(M).*expint(lambda1_try./avg_gain)];
S_k_plus_1=theta(M).*c_i(M).*(exp(-lambda1_try./avg_gain)./...
    lambda1_try-expint(lambda1_try./avg_gain)./avg_gain);
gamma_opt_mat=[zeros(M-1,1) ; lambda1_try];
options = optimset('TolX',gamma_max/num_points_gamma);
% Loop to find the optimum gamma_k given lambda1_try (i.e. loop to solve
% for equation 15 iteratively M-1 times, each iter for a certain gamma_k):
for gamma_index=M-1:-1:1
    %             % Exhaustive search:
    %             tic
    %             P_vec=max(1./lambda1_try-1./gamma_vec,0);
    %             equation_15=c_i(gamma_index).*(log(1+P_vec.*gamma_vec)-...
    %                 lambda1_try.*P_vec)-U_mat(gamma_index+1,lambda1_index)+...
    %                 lambda1_try.*S_k_plus_1_vec(lambda1_index);
    %             abs_equ_15=abs(equation_15);
    %             first_index=gamma_vec(min(abs_equ_15)==abs_equ_15);
    %             gamma_opt_mat(gamma_index,lambda1_index)=first_index(end);
    %             exhaustive_time=exhaustive_time+toc;
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%           Root-Finding Algorithm      %%%%%%%%%%%%
%     tic
%   Calculating the LHS-RHS of equation 15:
    LHS_Equ_15=@(x) c_i(gamma_index).*(log(x./lambda1_try)-max(...
        1-lambda1_try./x,0))-U_mat(gamma_index+1)+...
        lambda1_try.*S_k_plus_1;
    % Finding the root of LHS-RHS of equation 15:
    gamma_opt_mat(gamma_index)=...
        fzero(LHS_Equ_15,[lambda1_try,gamma_max],options);
%     bisection_time=bisection_time+toc;
    max_lambda_gamma=max(...
        gamma_opt_mat(gamma_index),lambda1_try);
%     Substituting in equation 7-dash (page 4), to find the average power:
    S_k_plus_1=theta(gamma_index).*c_i(...
        gamma_index).*(exp(-max_lambda_gamma./avg_gain)./...
        lambda1_try-expint(max_lambda_gamma./avg_gain)./avg_gain)+...
        (1-theta(gamma_index).*exp(-gamma_opt_mat(gamma_index)./...
        avg_gain)).*S_k_plus_1;
    U_mat(gamma_index)=theta(gamma_index).*...
        c_i(gamma_index).*(log(max_lambda_gamma./lambda1_try)+...
        expint(max_lambda_gamma./avg_gain))+(1-theta(gamma_index).*...
        exp(-gamma_opt_mat(gamma_index)./avg_gain)).*...
        U_mat(gamma_index+1);
end
% Calculating LHS-RHS of equation 5 (i.e. avg pow constraint):
Equ_5_val=S_k_plus_1-P_avg;
end

==> figures/fun_Equ_5_Avg_Pow_Constr_Reward.m <==
% This function returns the value of the LHS-RHS of equation 5 (which is
% the avg power constraint equation) at a certain lambda1_try, for M chans,
% having availabilty probability vector theta, while having c_i and
% avg_gain as usual:
function Returning_mat=Equ_5_Avg_Pow_Constr_Reward(lambda1_try,M,theta,c_i,avg_gain,gamma_max,num_points_gamma)
U_vec=[zeros(M-1,1) ; theta(M).*c_i(M).*expint(lambda1_try./avg_gain)];
S_k_plus_1=theta(M).*c_i(M).*(exp(-lambda1_try./avg_gain)./...
    lambda1_try-expint(lambda1_try./avg_gain)./avg_gain);
gamma_opt_vec=[zeros(M-1,1) ; lambda1_try];
options = optimset('TolX',gamma_max/num_points_gamma);
for gamma_index=M-1:-1:1
    %             % Exhaustive search:
    %             tic
    %             P_vec=max(1./lambda1_try-1./gamma_vec,0);
    %             equation_15=c_i(gamma_index).*(log(1+P_vec.*gamma_vec)-...
    %                 lambda1_try.*P_vec)-U_mat(gamma_index+1,lambda1_index)+...
    %                 lambda1_try.*S_k_plus_1_vec(lambda1_index);
    %             abs_equ_15=abs(equation_15);
    %             first_index=gamma_vec(min(abs_equ_15)==abs_equ_15);
    %             gamma_opt_mat(gamma_index,lambda1_index)=first_index(end);
    %             exhaustive_time=exhaustive_time+toc;
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%           Root-Finding Algorithm      %%%%%%%%%%%%
%     tic
    LHS_Equ_15=@(x) c_i(gamma_index).*(log(x./lambda1_try)-max(...
        1-lambda1_try./x,0))-U_vec(gamma_index+1)+...
        lambda1_try.*S_k_plus_1;
    gamma_opt_vec(gamma_index)=...
        fzero(LHS_Equ_15,[lambda1_try,gamma_max],options);
%     bisection_time=bisection_time+toc;
    max_lambda_gamma=max(...
        gamma_opt_vec(gamma_index),lambda1_try);
    S_k_plus_1=theta(gamma_index).*c_i(...
        gamma_index).*(exp(-max_lambda_gamma./avg_gain)./...
        lambda1_try-expint(max_lambda_gamma./avg_gain)./avg_gain)+...
        (1-theta(gamma_index).*exp(-gamma_opt_vec(gamma_index)./...
        avg_gain)).*S_k_plus_1;
    U_vec(gamma_index)=theta(gamma_index).*...
        c_i(gamma_index).*(log(max_lambda_gamma./lambda1_try)+...
        expint(max_lambda_gamma./avg_gain))+(1-theta(gamma_index).*...
        exp(-gamma_opt_vec(gamma_index)./avg_gain)).*...
        U_vec(gamma_index+1);
end
Returning_mat=[U_vec ; gamma_opt_vec];
end

==> figures/fun_Reward_w_gain_i.m <==
% Recursive function to calculate the reward U_i of the CR user:
% where chan_i is "i" in the term U_i
function utility_i=fun_Reward_w_gain_i(chan_i,tau,avg_gain,theta_vec,gamma_mat)
M=chan_i+length(theta_vec)-1; % channel order
c_i=1-chan_i*tau;
if (chan_i==M)
    utility_i=theta_vec.*c_i.*exp(1/avg_gain)*expint(1/avg_gain);
else
    utility_i=theta_vec(1).*c_i.*...
        (log(1+gamma_mat(1,:)).*exp(-gamma_mat(1,:)/avg_gain)+...
        exp(1/avg_gain).*expint((gamma_mat(1,:)+1)/avg_gain))+...
        (1-theta_vec(1).*exp(-gamma_mat(1,:)./avg_gain)).*...
        fun_Reward_w_gain_i(chan_i+1,tau,avg_gain,theta_vec(2:end),...
        gamma_mat(2:end,:));
end
end

==> figures/fun_Rwrd_and_AvgPow_w_gain_2Lev.m <==
% This function returns the Reward and the Average power of a
% 2-Level power Adaptation CR system given that the SU Tx with
% instantaneous power Pow and has Avg Chan Gain = avg_gain
% The algorithm has length(avg_gain_vec) iterations, each iter Pow takes a value 
% from Pow_vec, and solves for the optimum gamma,
% while solves for the optimum lambda_D via brute search.
function Reward_AvgPow=fun_Rwrd_and_AvgPow_w_gain_2Lev(avg_gain_vec,tau,theta,Pr_min)
%%%%%%%%%%%%%%%%%%%%%%%%
% clear all
% close all
% avg_gain_vec=0:10;
% tau=0.1;
% M=2;
% theta=0.5.*ones(1,M);
% Pr_min=0.2;
% Prob_uncons=zeros(1,length(avg_gain_vec));
% Avg_Reward_uncons=zeros(1,length(avg_gain_vec));
% avg_gain_vec=10;
%%%%%%%%%%%%%%%%%%%%%%%%
M=length(theta);
c_i=1-(1:M)*tau;
lambda_max=20;
lambda_vec=linspace(0.0,lambda_max,10000);
Pow=1;
AvgReward=zeros(length(avg_gain_vec),1);
AvgPow=zeros(length(avg_gain_vec),1);
Prob_max=zeros(M,1); % Maximum possible acheivable probability
for gain_index=1:length(avg_gain_vec)
    avg_gain=avg_gain_vec(gain_index);
    gamma_vec=zeros(M,length(lambda_vec));
    Prob_Tx=zeros(M,length(lambda_vec));
    Prob_Tx(M,:)=theta(end); %Prob. of Tx in a given time slot
    AvgDuration_of_Tx_mat=zeros(M,length(lambda_vec));
    AvgDuration_of_Tx_mat(M,:)=theta(end).*c_i(end); % Average duration of Tx
    Prob_max(M)=theta(end); % Maximum possible acheivable probability
    Reward_mat=zeros(M,length(lambda_vec));
    for chan_index=M-1:-1:1
        Reward_mat(chan_index+1,:)=fun_Reward_w_gain_i(chan_index+1,tau,avg_gain,...
            theta(chan_index+1:end),gamma_vec(chan_index+1:end,:));
        gamma_vec(chan_index,:)=max((exp((Reward_mat(chan_index+1,:)-...
            lambda_vec.*(1-Prob_Tx(chan_index+1,:)))./c_i(chan_index))-1)/Pow,0);
        Prob_Tx(chan_index,:)=theta(chan_index).*exp(-gamma_vec(chan_index,:)./...
            avg_gain).*(1-Prob_Tx(chan_index+1,:))+Prob_Tx(chan_index+1,:);
        AvgDuration_of_Tx_mat(chan_index,:)=c_i(chan_index).*theta(chan_index).*...
            exp(-gamma_vec(chan_index,:)./avg_gain).*(1-AvgDuration_of_Tx_mat(...
            chan_index+1,:))+AvgDuration_of_Tx_mat(chan_index+1,:);
        Prob_max(chan_index)=theta(chan_index).*(1-Prob_max(chan_index+1))...
            +Prob_max(chan_index+1);
    end
    if (Prob_max(1)<Pr_min)
        fprintf('ERROR: Constraint cannot be acheived')
        Max_Prob=Prob_max(1)
        Pr_min
        return;
    end
    % Now finding the location of the optimum lambda:
    abs_error=abs(Prob_Tx(1,:)-Pr_min);
    loc_opt_lambda=find(min(abs_error)==abs_error);
    loc_opt_lambda=loc_opt_lambda(1);
    % Calculating the corresponding gamma's:
    gamma_opt=gamma_vec(:,loc_opt_lambda);
    AvgPow(gain_index)=Pow.*AvgDuration_of_Tx_mat(1,loc_opt_lambda);
    AvgReward(gain_index)=fun_Reward_w_gain_i(1,tau,avg_gain,theta,gamma_opt);
    %%% Comment the following 3 lines if using this code as a function:
%     Prob_uncons(Pow_index)=Prob_Tx(1,1);
%     gamma_uncons=[(exp(Reward_mat(2:end,1)./c_i(1:end-1).')-1)/Pow ; 0];
%     Avg_Reward_uncons(Pow_index)=fun_Reward_w_Pow_i(1,tau,Pow,theta,gamma_uncons);
end
% AvgPow_dB=10*log10(AvgPow);
Reward_AvgPow=[AvgReward AvgPow];
end
%%% Comment the following lines if using this code as a function:
% Delay_opt=1./Prob_uncons;
% semilogx(AvgPow_dB,Delay_opt,'k-x',AvgPow_dB,ones(1,length(AvgPow_dB))./Pr_min,'k-o')
% % axis([min(avg_gain_vec) , max(avg_gain_vec) , min(Prob_uncons) , Prob_min*1.01])
% xlabel('Power P (dB)')
% ylabel('Expected Delay (Average number of time-slots)')
% legend('Unconstrained Problem','Constrained Problem')
% grid on
% Plotting the Expected Reward:
% figure
% semilogx(Pow_vec,Avg_Reward_uncons,'k-x',Pow_vec,AvgReward,'k-o')
% xlabel('Power P (dB)')
% ylabel('Expected Throughput (Bits/channel use)')
% legend('Unconstrained Problem','Constrained Problem')
% grid on
% figure
% semilogx(AvgPow_dB,Avg_Reward_uncons,'k-x',AvgPow_dB,AvgReward,'k-o')
% xlabel('Power P (dB)')
% ylabel('Expected Throughput (Bits/channel use)')
% legend('Unconstrained Problem','Constrained Problem')
% grid on

==> figures/fun_lambertw.m <==
% Calculates the principle value of lambert W function that solves W.exp(W)=x 
% for a given x:
% W=sum((-n)^(n-1)/n!*x^n,1,Inf)
function lambertw_value=fun_lambertw(xx)
num_iters=140; % max value that matlab can handle to evaluate this function
lambertw_value=0;
for nn=1:num_iters
    lambertw_value=lambertw_value+(-nn).^(nn-1)./factorial(nn).*xx.^nn;
end
end
